New bounds on axion-like particles from MicroBooNE

Neutrino experiments lie at the edge of the intensity frontier and therefore can be exploited to search for new light particles weakly coupled to the visible sector. In this work we derive new constraints on axion-like particles (ALPs) using data from the MicroBooNE experiment, from a search for $e^+ e^-$ pairs pointing in the direction of the NuMI absorber. In particular, we consider the addition of higher-dimensional effective operators coupling the ALP to the electroweak gauge bosons. These would induce $K\to \pi a$ from kaon decay at rest in the NuMI absorber, as well as ALP decays into pairs of leptons or photons. We discuss in detail and compare various results obtained for the decay width $K\rightarrow \pi a$ in previous literature. For the operator involving the Higgs, MicroBooNE already sets competitive bounds (comparable to those of NA62) for ALP masses between 100 and 200 MeV. We also compute the expected sensitivities from the full NuMI dataset recorded at MicroBooNE. Our results show that a search for a $a\to\gamma\gamma$ signal may be able to improve over current constraints from beam-dump experiments on the operator involving the ALP coupling to the $W$.

==> anc/Readme.txt <==
This README file is intended as a guide to use the ancillary material provided with arXiv: 2202.03447 [hep-ph]

If you use these files for a scientific publication, please cite:
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
@article{Coloma:2022hlv,
    author = "Coloma, Pilar and Hern\'andez, Pilar and Urrea, Salvador",
    title = "{New bounds on axion-like particles from MicroBooNE}",
    eprint = "2202.03447",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    month = "2",
    year = "2022"
}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

In these tables we provide the data to obtain figures as in Figure 4 of our paper, for different values of the mass of the ALP. Each table has 4 columns:

  - First column: the mass of the ALP (MeV)
  - Second and third column: value of the couplings of the effective operators, see Eqs. 2.1 and 2.2. 
  - Forth column: chi2 value given by Eq 4.4 

The name of each table indicates the following:
  - the relative sign between the two couplings included in each table: "neg" ("pos") corresponds to the case where the two couplings have different (same) sign (as in the right and left panels of Fig 4 in the paper). This has an impact through interference terms, as explained in Sec. 4.3.

  - the ALP decay products (final state): gg = photon photon channel, ee = electron positron channel and mm = muon antimuon channel  


If you have any questions, please send an email to Salvador Urrea: salvador.urrea@ific.uv.es

